Searching for gravitational waves via Doppler tracking by future missions to Uranus and Neptune

The past year has seen numerous publications underlining the importance of a space mission to the ice giants in the upcoming decade. Proposed mission plans involve a $\sim$10 year cruise time to the ice giants. This cruise time can be utilized to search for low-frequency gravitational waves (GWs) by observing the Doppler shift caused by them in the Earth-spacecraft radio link. We calculate the sensitivity of prospective ice giant missions to GWs. Then, adopting a steady-state black hole binary population, we derive a conservative estimate for the detection rate of extreme mass ratio inspirals (EMRIs), supermassive- (SMBH) and stellar mass binary black hole (sBBH) mergers. We link the SMBH population to the fraction of quasars $f_\rm{bin}$ resulting from galaxy mergers that pair SMBHs to a binary. For a total of ten 40-day observations during the cruise of a single spacecraft, $\mathcal{O}(f_\rm{bin})\sim0.5$ detections of SMBH mergers are likely, if Allan deviation of Cassini-era noise is improved by $\sim 10^2$ in the $10^{-5}-10^{-3}$ Hz range. For EMRIs the number of detections lies between $\mathcal{O}(0.1) - \mathcal{O}(100)$. Furthermore, ice giant missions combined with the Laser Interferometer Space Antenna (LISA) would improve the localisation by an order of magnitude compared to LISA by itself.

==> ss.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from astroquery.jplhorizons import Horizons\n",
    "\n",
    "from matplotlib.legend_handler import HandlerLine2D, HandlerTuple\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "earth = Horizons(id='399', location='@sun',epochs={'start':'2030-01-01', 'stop':'2050-01-01','step':'1d'},id_type='majorbody')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "jupiter = Horizons(id='599', location='@sun',epochs={'start':'2030-01-01', 'stop':'2050-01-01','step':'1d'},id_type='majorbody')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "uranus = Horizons(id='799', location='@sun',epochs={'start':'2030-01-01', 'stop':'2050-01-01','step':'1d'},id_type='majorbody')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "neptune = Horizons(id='899', location='@sun',epochs={'start':'2030-01-01', 'stop':'2050-01-01','step':'1d'},id_type='majorbody')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "e = earth.vectors()\n",
    "j = jupiter.vectors()\n",
    "u = uranus.vectors()\n",
    "n = neptune.vectors()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [],
   "source": [
    "ue = np.sqrt((u['x'] - e['x'])**2 + (u['y'] - e['y'])**2 #+ (u['z'] - e['z'])**2\n",
    "            )\n",
    "en = np.sqrt((e['x'] - n['x'])**2 + (e['y'] - n['y'])**2 #+ (e['z'] - n['z'])**2\n",
    "            )\n",
    "un = np.sqrt((u['x'] - n['x'])**2 + (u['y'] - n['y'])**2 #+ (u['z'] - n['z'])**2\n",
    "            )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [],
   "source": [
    "angle_uen = np.arccos((ue**2 + en**2 - un**2)/(2*ue*en))\n",
    "angle_enu = np.arccos((un**2 + en**2 - ue**2)/(2*un*en))\n",
    "angle_nue = np.arccos((un**2 + ue**2 - en**2)/(2*un*ue))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "nang = np.arctan(n['y'][5357]/n['x'][5357])/np.pi*180"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "jang = np.arctan(j['y'][1065]/j['x'][1065])/np.pi*180"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "94.06884558118146"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "nang - jang"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.158066001895524 -3.992871547647523\n",
      "-12.09183883709242 13.96978352126276\n",
      "21.9984576279692 20.0945596196478\n"
     ]
    }
   ],
   "source": [
    "print(j['x'][1065],j['y'][1065])\n",
    "print(u['x'][4473],u['y'][4473])\n",
    "print(n['x'][5357],n['y'][5357])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([3095., 3096., 3097., ..., 7385., 7386., 7387.])"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2030+np.linspace(0,7305,7306)[1065:5358]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3409"
      ]
     },
     "execution_count": 135,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "nx[:4474-1065].size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [],
   "source": [
    "angle_1e2 = np.arccos((np.sqrt((ux-e['x'][1065:4474])**2 + (uy - e['y'][1065:4474])**2)**2\n",
    "                       + np.sqrt((nx[:4474-1065]-e['x'][1065:4474])**2 + (ny[:4474-1065] - e['y'][1065:4474])**2)**2\n",
    "                       - np.sqrt((nx[:4474-1065]-ux)**2 + (ny[:4474-1065] - uy)**2)**2)/\n",
    "                      (2*np.sqrt((ux-e['x'][1065:4474])**2 + (uy - e['y'][1065:4474])**2)\n",
    "                       *np.sqrt((nx[:4474-1065]-e['x'][1065:4474])**2 + (ny[:4474-1065] - e['y'][1065:4474])**2)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 144,
   "metadata": {},
   "outputs": [],
   "source": [
    "angle_1e2_2 = np.arccos((np.sqrt((u['x'][4474:5358]-e['x'][4474:5358])**2 + (u['y'][4474:5358] - e['y'][4474:5358])**2)**2\n",
    "                       + np.sqrt((nx[4474-1065:]-e['x'][4474:5358])**2 + (ny[4474-1065:] - e['y'][4474:5358])**2)**2\n",
    "                       - np.sqrt((nx[4474-1065:]-u['x'][4474:5358])**2 + (ny[4474-1065:] - u['y'][4474:5358])**2)**2)/\n",
    "                      (2*np.sqrt((u['x'][4474:5358]-e['x'][4474:5358])**2 + (u['y'][4474:5358] - e['y'][4474:5358])**2)\n",
    "                       *np.sqrt((nx[4474-1065:]-e['x'][4474:5358])**2 + (ny[4474-1065:] - e['y'][4474:5358])**2)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams['axes.linewidth'] = 2.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(2,1, figsize = (12,10), sharex =True,gridspec_kw={'height_ratios': [1, 3]})\n",
    "fig.subplots_adjust(hspace = 0.02)\n",
    "# ax[0].plot(2030+np.linspace(0,7305,7306)/365,angle_uen * 180/np.pi, c= 'Crimson',lw =3, alpha = 0.12)\n",
    "# ax[0].plot(2030+np.linspace(0,7305,7306)/365,angle_enu * 180/np.pi, c= 'Green',lw =3, alpha = 0.12)\n",
    "# ax[0].plot(2030+np.linspace(0,7305,7306)/365,angle_nue * 180/np.pi, c= 'DodgerBlue',lw =3, alpha = 0.12)\n",
    "\n",
    "\n",
    "ax[0].plot(2030+np.linspace(0,7305,7306)[1065:4474]/365,angle_1e2 * 180/np.pi, c= 'Crimson', lw =3)\n",
    "ax[0].plot(2030+np.linspace(0,7305,7306)[4494+2:5358]/365,angle_1e2_2[22:] * 180/np.pi, c= 'Crimson', lw =3)\n",
    "\n",
    "ax[0].plot(2030+np.linspace(0,7305,7306)[5357:]/365,angle_uen[5357:] * 180/np.pi, c= 'Crimson', lw =3, label=r'$\\sphericalangle \\, \\mathrm{1E2}$')\n",
    "\n",
    "\n",
    "# ax[0].plot(2030+np.linspace(0,7305,7306)[5357:]/365,angle_enu[5357:] * 180/np.pi, c= 'Green',lw =3,label=r'$\\sphericalangle \\, \\mathrm{ENU}$')\n",
    "# ax[0].plot(2030+np.linspace(0,7305,7306)[5357:]/365,angle_nue[5357:] * 180/np.pi, c= 'DodgerBlue',lw =3,label=r'$\\sphericalangle \\, \\mathrm{NUE}$')\n",
    "\n",
    "# ax[1].plot(2030+np.linspace(0,7305,7306)/365,un, c= 'Crimson',lw =3, alpha = 0.12)\n",
    "# ax[1].plot(2030+np.linspace(0,7305,7306)/365,ue, c= 'cyan',lw =3, alpha = 0.12)\n",
    "# ax[1].plot(2030+np.linspace(0,7305,7306)/365,en, c= 'blue',lw =3, alpha = 0.12)\n",
    "\n",
    "ax[1].plot(2030+np.linspace(0,7305,7306)[5357:]/365,un[5357:], c= 'Crimson',lw =3,label=r'$d_\\mathrm{UN}$')\n",
    "ax[1].plot(2030+np.linspace(0,7305,7306)[4476:]/365,ue[4476:], c= 'cyan',lw =3, label=r'$d_\\mathrm{EU}$')\n",
    "ax[1].plot(2030+np.linspace(0,7305,7306)[5357:]/365,en[5357:], c= 'blue',lw =3,label=r'$d_\\mathrm{EN}$')\n",
    "\n",
    "ax[1].plot(2030+np.linspace(0,7305,7306)[4474:5358]/365,\n",
    "           np.sqrt((nx[4474-1065:]-u['x'][4474:5358])**2 + (ny[4474-1065:] - u['y'][4474:5358])**2), ls = \"--\", lw = 3, color = 'Crimson')\n",
    "\n",
    "ax[1].plot(2030+np.linspace(0,7305,7306)[1065:5358]/365,\n",
    "           np.sqrt((nx-e['x'][1065:5358])**2 + (ny - e['y'][1065:5358])**2), ls = \"--\", lw = 3, color = 'k')\n",
    "\n",
    "ax[1].plot(2030+np.linspace(0,7305,7306)[1065:4474]/365,\n",
    "           np.sqrt((ux-e['x'][1065:4474])**2 + (uy - e['y'][1065:4474])**2), ls = \"--\", lw = 3, color = 'k')\n",
    "\n",
    "ax[1].plot(2030+np.linspace(0,7305,7306)[1065:4474]/365,\n",
    "           np.sqrt((nx[:4474-1065]-ux)**2 + (ny[:4474-1065] - uy)**2), ls = \"--\", lw = 3, color = 'Crimson')\n",
    "\n",
    "\n",
    "\n",
    "ax[0].tick_params(labelsize = 15)\n",
    "ax[1].tick_params(labelsize = 15)\n",
    "\n",
    "ax[1].set_xticks(np.linspace(2030,2050,11))\n",
    "\n",
    "ax[0].set_xlim(2030,2050)\n",
    "ax[0].set_ylim(0,130)\n",
    "\n",
    "ax[1].set_ylim(1,44)\n",
    "\n",
    "ax[1].set_xlabel('Year', size = 20)\n",
    "ax[0].set_ylabel('Angle [deg]', size = 20)\n",
    "\n",
    "ax[1].set_ylabel('Distance [AU]', size = 20)\n",
    "\n",
    "ax[0].axvline(2031+(1/12), ymax = 0.23, c='k')\n",
    "ax[0].axvline(2032+(11/12), c='k',alpha = 0.1)\n",
    "ax[0].axvline(2032+(11/12), ymax = 0.1, c='k')\n",
    "ax[1].axvline(2032+(11/12), c='k',alpha = 0.1)\n",
    "ax[0].axvline(2042+(3/12), c='k',alpha = 0.1)\n",
    "ax[1].axvline(2042+(3/12), c='k',alpha = 0.1)\n",
    "ax[0].axvline(2042+(3/12), ymax = 0.15, c='k')\n",
    "ax[0].axvline(2044+(8/12), c='k',alpha = 0.1)\n",
    "ax[1].axvline(2044+(8/12), c='k',alpha = 0.1)\n",
    "ax[0].axvline(2044+(8/12),ymax = 0.17, c='k')\n",
    "\n",
    "ax[0].text(2030.7,7, 'SLS Launch', rotation=90, size =15)\n",
    "ax[0].text(2032.5,7.2, 'JGA', rotation=90, size =15)\n",
    "ax[0].text(2041.8,8.5, 'Arrival \\nUranus', rotation=90, size =15)\n",
    "ax[0].text(2044.2,8.3, 'Arrival \\nNeptune', rotation=90, size =15)\n",
    "\n",
    "ax[0].legend( loc = 'lower right',fontsize = 20)\n",
    "ax[1].legend( loc = 'upper left',fontsize = 20)\n",
    "\n",
    "ax[1].plot(2037.5,7,  marker = '$1$', c = 'black', ms =12)\n",
    "ax[1].plot(2035,13,  marker = '$2$', c = 'black', ms =12)\n",
    "\n",
    "ax[1].plot(2040,28,  marker = r'$d_{12}}$', c = 'Crimson', ms =25)\n",
    "\n",
    "plt.savefig('/Users/denizwork/Desktop/enu.pdf', bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "No handles with labels found to put in legend.\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "(array([-40., -30., -20., -10.,   0.,  10.,  20.,  30.,  40.]),\n",
       " <a list of 9 Text yticklabel objects>)"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize = (10,10))\n",
    "plt.plot(u['x'][396], u['y'][396],'.', c='c',ms =20, fillstyle='none')\n",
    "plt.plot(u['x'][396:], u['y'][396:],c = 'c', ls = '--')\n",
    "plt.plot(u['x'][1065], u['y'][1065],  '*',c = 'c', ms =15, fillstyle='none')\n",
    "plt.plot(u['x'][4473], u['y'][4473],  'h',c = 'c', ms =15)\n",
    "plt.plot(u['x'][5357], u['y'][5357],  'd',c = 'c', ms =15, fillstyle='none')\n",
    "\n",
    "\n",
    "plt.plot(n['x'][396], n['y'][396], '.',c='b',ms =20, fillstyle='none')\n",
    "plt.plot(n['x'][396:], n['y'][396:], c = 'b', ls = '--')\n",
    "plt.plot(n['x'][1065], n['y'][1065], '*',c = 'b', ms =15, fillstyle='none')\n",
    "plt.plot(n['x'][4473], n['y'][4473],  'h',c = 'b', ms =15, fillstyle='none')\n",
    "plt.plot(n['x'][5357], n['y'][5357],  'd',c = 'b', ms =15)\n",
    "# plt.plot(n['x'][5357:], n['y'][5357:], c = 'b', ls = '--', alpha = 0.5)\n",
    "\n",
    "\n",
    "plt.plot(e['x'][396], e['y'][396],'.',c = 'Crimson', ms = 20)\n",
    "# plt.plot(e['x'][:365], e['y'][:365], c= 'Crimson', ls = '--', alpha = )\n",
    "plt.plot(e['x'][1065], e['y'][1065],'*',c = 'Crimson', ms = 15, fillstyle='none')\n",
    "plt.plot(e['x'][4473], e['y'][4473],'h',c = 'Crimson', ms = 15, fillstyle='none')\n",
    "plt.plot(e['x'][5357], e['y'][5357],  'd',c = 'Crimson', ms =15, fillstyle = 'none')\n",
    "\n",
    "plt.plot(j['x'][396], j['y'][396],  '.',c = 'm', ms =20, fillstyle='none')\n",
    "plt.plot(j['x'][396:1065], j['y'][396:1065], 'm', ls = '--')\n",
    "plt.plot(j['x'][1065:5065], j['y'][1065:5065], 'm', ls = '--', alpha = 0.1)\n",
    "plt.plot(j['x'][1065], j['y'][1065],  '*',c = 'm', ms =15)\n",
    "\n",
    "# plt.plot(0, 0,'.',c = 'Crimson', ms = 5)\n",
    "plt.axhline(0, color= 'gray', ls = '--', alpha = 0.1)\n",
    "plt.axvline(0, color= 'gray', ls = '--', alpha = 0.1)\n",
    "\n",
    "plt.legend(loc = 'lower left')\n",
    "\n",
    "plt.xlim(-32,32)\n",
    "plt.ylim(-32,32)\n",
    "plt.xlabel(r'$x$ [AU]', size = 20)\n",
    "plt.ylabel(r'$y$ [AU]', size = 20)\n",
    "\n",
    "plt.xticks(size = 20)\n",
    "plt.yticks(size = 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "x0 = 3.158066001895524*1.496e11\n",
    "y0 = -3.992871547647523*1.496e11\n",
    "\n",
    "x1 = 21.9984576279692*1.496e11\n",
    "y1 = 20.0945596196478*1.496e11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def r_unit(x,y):\n",
    "    return np.cos(np.arctan2(y,x)), np.sin(np.arctan2(y,x))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "def r_calc(k,r0x = x0, r0y = y0):\n",
    "    rx = np.zeros(k+1)\n",
    "    ry = np.zeros(k+1)\n",
    "    rx[0] = x0\n",
    "    ry[0] = y0\n",
    "    \n",
    "    vx = np.zeros(k+1)\n",
    "    vy = np.zeros(k+1)\n",
    "    vx[0] = v0x\n",
    "    vy[0] = v0y\n",
    "    \n",
    "    dt = 60*60*24\n",
    "    for i in range(k):\n",
    "        \n",
    "        rx[i+1] = rx[i] + vx[i] * dt #- 0.5 * dt**2 * 1.327e20 *  r_unit(ry[i],rx[i])[0] / (rx[i]**2 + ry[i]**2)\n",
    "        ry[i+1] = ry[i] + vy[i] * dt #- 0.5 * dt**2 * 1.327e20 *  r_unit(ry[i],rx[i])[1] / (rx[i]**2 + ry[i]**2)\n",
    "        \n",
    "        vx[i+1] = vx[i] - r_unit(rx[i],ry[i])[0] * dt * 1.327e20 / (rx[i]**2 + ry[i]**2)\n",
    "        vy[i+1] = vy[i] - r_unit(rx[i],ry[i])[1] * dt * 1.327e20 / (rx[i]**2 + ry[i]**2)\n",
    "        \n",
    "    return rx, ry\n",
    "        \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "v0x = 18100\n",
    "v0y = 7400\n",
    "nx = r_calc(rng)[0]/1.496e11\n",
    "ny = r_calc(rng)[1]/1.496e11\n",
    "\n",
    "v0x = 8000\n",
    "v0y = 16150\n",
    "ux = r_calc(rng2)[0]/1.496e11\n",
    "uy = r_calc(rng2)[1]/1.496e11"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 168,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array([-15., -10.,  -5.,   0.,   5.,  10.,  15.,  20.,  25.,  30.]),\n",
       " <a list of 10 Text yticklabel objects>)"
      ]
     },
     "execution_count": 168,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize = (15,9))\n",
    "\n",
    "rng = 4292\n",
    "rng2 = 3408\n",
    "v0x = 18100\n",
    "v0y = 7400\n",
    "plt.plot(r_calc(rng)[0]/1.496e11,r_calc(rng)[1]/1.496e11, ls = ':', c = 'black', lw =2)\n",
    "v0x = 8080\n",
    "v0y = 16200\n",
    "plt.plot(r_calc(rng2)[0]/1.496e11,r_calc(rng2)[1]/1.496e11, ls = ':', c = 'black', lw =2)\n",
    "f31e, = plt.plot(e['x'][396], e['y'][396],'.',c = 'Crimson', ms = 25, label = 'February 2031')\n",
    "plt.plot(e['x'][:365], e['y'][:365], c= 'Crimson', ls = '--', alpha = 0.5, lw = 2)\n",
    "d32e, = plt.plot(e['x'][1065], e['y'][1065],'*',c = 'Crimson', ms = 18, fillstyle='none')\n",
    "a42e, = plt.plot(e['x'][4473], e['y'][4473],'h',c = 'Crimson', ms = 15, fillstyle='none')\n",
    "s44e, = plt.plot(e['x'][5357], e['y'][5357],  'd',c = 'Crimson', ms =15, fillstyle = 'none')\n",
    "\n",
    "\n",
    "f31j, = plt.plot(j['x'][396], j['y'][396],  '.',c = 'orange', ms =25, fillstyle='none', label = 'February 2031')\n",
    "plt.plot(j['x'][396:1065], j['y'][396:1065], 'orange', ls = '--',alpha = 0.5, lw = 2)\n",
    "d32j, = plt.plot(j['x'][1065], j['y'][1065],  '*',c = 'orange', ms =18)\n",
    "plt.plot(j['x'][1065:4765], j['y'][1065:4765], 'orange', ls = '--', alpha = 0.5, lw = 2)\n",
    "\n",
    "f31u, = plt.plot(u['x'][396], u['y'][396],'.', c='c',ms =25, fillstyle='none', label = 'February 2031')\n",
    "plt.plot(u['x'][396:4473], u['y'][396:4473],c = 'c', ls = '--', alpha = 0.5, lw = 2)\n",
    "d32u, =  plt.plot(u['x'][1065], u['y'][1065],  '*',c = 'c', ms =18, fillstyle='none')\n",
    "a42u, = plt.plot(u['x'][4473], u['y'][4473],  'h',c = 'c', ms =15)\n",
    "plt.plot(u['x'][4473:], u['y'][4473:],c = 'c',  lw = 2)\n",
    "s44u, = plt.plot(u['x'][5357], u['y'][5357],  'd',c = 'c', ms =15)\n",
    "\n",
    "\n",
    "f31n, = plt.plot(n['x'][396], n['y'][396], '.',c='b',ms =25, fillstyle='none', label = 'February 2031')\n",
    "plt.plot(n['x'][396:5357], n['y'][396:5357], c = 'b', ls = '--', alpha = 0.5, lw = 2)\n",
    "d32n, = plt.plot(n['x'][1065], n['y'][1065], '*',c = 'b', ms =18, fillstyle='none')\n",
    "a42n, = plt.plot(n['x'][4473], n['y'][4473],  'h',c = 'b', ms =15, fillstyle='none')\n",
    "s44n, = plt.plot(n['x'][5357], n['y'][5357],  'd',c = 'b', ms =15)\n",
    "plt.plot(n['x'][5357:], n['y'][5357:], c = 'b', lw = 2)\n",
    "\n",
    "plt.plot(-0.8,9.5,  marker = '$1$', c = 'black', ms =12)\n",
    "plt.plot(13.5,8.3,  marker = '$2$', c = 'black', ms =12)\n",
    "\n",
    "# plt.plot([j['x'][1065],n['x'][5357]], [j['y'][1065],n['y'][5357]], ls = ':', c = 'black', alpha = 0.2)\n",
    "\n",
    "# plt.plot([j['x'][1065],u['x'][4473]], [j['y'][1065],u['y'][4473]], ls = ':', c = 'black', alpha = 0.2)\n",
    "\n",
    "\n",
    "\n",
    "# plt.plot(0, 0,'.',c = 'Crimson', ms = 5)\n",
    "plt.axhline(0, color= 'gray', ls = '--', alpha = 0.1)\n",
    "plt.axvline(0, color= 'gray', ls = '--', alpha = 0.1)\n",
    "\n",
    "\n",
    "\n",
    "# plt.legend(loc = 'upper left', fontsize = 20)\n",
    "plt.legend([(f31e, f31j, f31u, f31n),(d32e, d32j, d32u, d32n),(a42e, a42u, a42n),(s44e, s44u, s44n)],\n",
    "           [r'01/$\\,$Feb$\\,$/2031','01/$\\,$Dec$\\>\\!$/2032','01/$\\,$Apr$\\>$/2042','01/$\\,$Sep$\\>\\!$/2044'], numpoints=1,\n",
    "               handler_map={tuple: HandlerTuple(ndivide=None)},loc = 'upper left', fontsize = 22)\n",
    "plt.xlim(-32,32)\n",
    "plt.ylim(-11,26)\n",
    "plt.xlabel(r'$x$ [AU]', size = 30)\n",
    "plt.ylabel(r'$y$ [AU]', size = 30)\n",
    "\n",
    "plt.xticks(size = 25)\n",
    "plt.yticks(size = 25)\n",
    "\n",
    "# plt.savefig('/Users/denizwork/Desktop/ss.pdf', bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize = (15,9))\n",
    "f31e, = plt.plot(e['x'][396], e['y'][396],'.',c = 'Crimson', ms = 30, label = 'February 2031')\n",
    "plt.plot(e['x'][:365], e['y'][:365], c= 'Crimson', ls = '--', alpha = 0.2, lw = 2)\n",
    "d32e, = plt.plot(e['x'][1065], e['y'][1065],'*',c = 'Crimson', ms = 23, fillstyle='none')\n",
    "a42e, = plt.plot(e['x'][4473], e['y'][4473],'h',c = 'Crimson', ms = 20, fillstyle='none')\n",
    "s44e, = plt.plot(e['x'][5357], e['y'][5357],  'd',c = 'Crimson', ms =20, fillstyle = 'none')\n",
    "\n",
    "\n",
    "f31j, = plt.plot(j['x'][396], j['y'][396],  '.',c = 'orange', ms =30, fillstyle='none', label = 'February 2031')\n",
    "plt.plot(j['x'][396:1065], j['y'][396:1065], 'orange', ls = '--',alpha = 0.2, lw = 2)\n",
    "d32j, = plt.plot(j['x'][1065], j['y'][1065],  '*',c = 'orange', ms =23)\n",
    "plt.plot(j['x'][1065:4765], j['y'][1065:4765], 'orange', ls = '--', alpha = 0.2, lw = 2)\n",
    "\n",
    "f31u, = plt.plot(u['x'][396], u['y'][396],'.', c='c',ms =30, fillstyle='none', label = 'February 2031')\n",
    "plt.plot(u['x'][396:4473], u['y'][396:4473],c = 'c', ls = '--', alpha = 0.2, lw = 2)\n",
    "d32u, =  plt.plot(u['x'][1065], u['y'][1065],  '*',c = 'c', ms =23, fillstyle='none')\n",
    "a42u, = plt.plot(u['x'][4473], u['y'][4473],  'h',c = 'c', ms =20)\n",
    "plt.plot(u['x'][4473:], u['y'][4473:],c = 'c', ls = '--', lw = 2)\n",
    "s44u, = plt.plot(u['x'][5357], u['y'][5357],  'd',c = 'c', ms =20, fillstyle='none')\n",
    "\n",
    "\n",
    "f31n, = plt.plot(n['x'][396], n['y'][396], '.',c='b',ms =30, fillstyle='none', label = 'February 2031')\n",
    "plt.plot(n['x'][396:5357], n['y'][396:5357], c = 'b', ls = '--', alpha = 0.2, lw = 2)\n",
    "d32n, = plt.plot(n['x'][1065], n['y'][1065], '*',c = 'b', ms =23, fillstyle='none')\n",
    "a42n, = plt.plot(n['x'][4473], n['y'][4473],  'h',c = 'b', ms =20, fillstyle='none')\n",
    "s44n, = plt.plot(n['x'][5357], n['y'][5357],  'd',c = 'b', ms =20)\n",
    "plt.plot(n['x'][5357:], n['y'][5357:], c = 'b', ls = '--', lw = 2)\n",
    "\n",
    "plt.plot(-6.2,7,  marker = '$1$', c = 'black', ms =12)\n",
    "plt.plot(13,8.8,  marker = '$2$', c = 'black', ms =12)\n",
    "\n",
    "plt.plot([j['x'][1065],n['x'][5357]], [j['y'][1065],n['y'][5357]], ls = ':', c = 'black', alpha = 0.2)\n",
    "\n",
    "plt.plot([j['x'][1065],u['x'][4473]], [j['y'][1065],u['y'][4473]], ls = ':', c = 'black', alpha = 0.2)\n",
    "\n",
    "\n",
    "\n",
    "# plt.plot(0, 0,'.',c = 'Crimson', ms = 5)\n",
    "plt.axhline(0, color= 'gray', ls = '--', alpha = 0.1)\n",
    "plt.axvline(0, color= 'gray', ls = '--', alpha = 0.1)\n",
    "\n",
    "\n",
    "\n",
    "# plt.legend(loc = 'upper left', fontsize = 20)\n",
    "plt.legend([(f31e, f31j, f31u, f31n),(d32e, d32j, d32u, d32n),(a42e, a42u, a42n),(s44e, s44u, s44n)],\n",
    "           [r'01/$\\,$Feb$\\,$/2031','01/$\\,$Dec$\\>\\!$/2032','01/$\\,$Apr$\\>$/2042','01/$\\,$Sep$\\>\\!$/2044'], numpoints=1,\n",
    "               handler_map={tuple: HandlerTuple(ndivide=None)},loc = 'upper left', fontsize = 22)\n",
    "plt.xlim(-32,32)\n",
    "plt.ylim(-11,26)\n",
    "plt.xlabel(r'$x$ [AU]', size = 20)\n",
    "plt.ylabel(r'$y$ [AU]', size = 20)\n",
    "\n",
    "plt.xticks(size = 20)\n",
    "plt.yticks(size = 20)\n",
    "\n",
    "plt.savefig('/Users/denizwork/Desktop/ss.pdf', bbox_inches = 'tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

